One-Weight Colorings, the Symmetric Class, and Lower Bounds for Hales--Jewett Numbers

A coloring of the Hales--Jewett cube $[t]^n$ is symmetric if it is invariant under all coordinate permutations, and one-weight if it reads only an integer-weighted count of the letters. We prove that the two classes coincide -- a radix weight realizes every symmetric coloring -- so the symmetric lower-bound problem for the Hales--Jewett numbers is exactly a one-dimensional coloring problem about homothetic copies of a $t$-point set, the case $d=1$ of Gallai's theorem. Optimizing the weight yields $\mathrm{HJ}(3,3)\ge22$ and $\mathrm{HJ}(4,2)\ge14$, the latter in closed form from the new Gallai homothety numbers $G_2(\{0,2,3,5\})=67$ and $G_2(\{0,1,5,6\})=80$; new values at three colors -- $G_3(\{0,1,3\})=42$, $G_3(\{0,1,4\})=57$ and $G_3(\{0,2,5\})\ge77$ -- give $\mathrm{HJ}(3,3)\ge16$ from a one-line certificate. An anatomy of the $(4,2)$ palette locates the source of its compression: it is an extremal object of the bracket regime plus a single boundary scale. An exhaustive census shows how thin the class is: of the $1644$ line-free $2$-colorings of $[3]^3$, exactly $36$ are symmetric. For lines with at most $K$ active coordinates the same machinery gives infinite bracket numbers, $\mathrm{HJ}^{[12]}(3,3)=\mathrm{HJ}^{[12]}(4,2)=\infty$, strictly beyond the sum-type ceilings $\kappa_{\mathrm{sum}}(3,3)=11$ and $\kappa_{\mathrm{sum}}(4,2)=10$; for lines whose active set is an interval the machinery is provably blind, the interval ceiling $\lambda(3,r)$ is settled for every $r$ by assembling the known bounds, and a SAT computation gives the exact value $\mathrm{HJ}^{(1)}(3)=5>4=\mathrm{HJ}(3)$. We close with the Collapse, diagonal-only, and symmetric-extremality conjectures and with open problems on optimal weights. Every certificate displayed in this note has been re-verified by direct enumeration, independently of any solver.

==> verify.py <==
#!/usr/bin/env python3
"""Re-derives every certificate displayed in the paper, from the definitions.
Pure standard library; no solver, no dependency. Run: python3 verify.py"""

def mono(vals):            # is a pattern monochromatic?
    return len(set(vals)) == 1

def types(t, n):
    if t == 1: return [(n,)]
    return [(a,)+r for a in range(n+1) for r in types(t-1, n-a)]

fails = 0
def check(name, cond):
    global fails
    print(("PASS  " if cond else "FAIL  ") + name)
    fails += (not cond)

# --- Theorem (HJ(3,3)>=16): length-76 interval certificate for S={0,2,5}, r=3
xi = ("1020111002012212220102011100201221221"
      "010201110020122122001020111002012212200")
xi = [int(c) for c in xi]
bad = sum(mono((xi[b], xi[b+2*k], xi[b+5*k]))
          for k in range(1, 16) for b in range(76 - 5*k))
check("length-76 certificate: no monochromatic homothet of {0,2,5}", len(xi)==76 and bad==0)

# --- Proposition (HJ(3,3)>=15): 49-periodic palette, weight (0,1,4), n=14
psi49 = [int(c) for c in "0112100212222001110021101201102002110220010200212"]
bad = sum(mono(tuple(psi49[(p+3*q+k*w) % 49] for w in (0,1,4)))
          for k in range(1,15) for p in range(15-k) for q in range(p+1))
check("49-cell periodic palette: line-free on [3]^14", bad==0)

# --- Theorem (HJ(4,2)>=14): period-26 palette, weight (0,2,3,5)
chi = [1,0,1,0,0,1,1,1,1,0,0,1,0,0,0,1,0,0,1,1,1,1,0,0,1,0]
def mono_quads(n):
    return sum(mono(tuple(chi[(2*v[1]+3*v[2]+5*v[3]+k*w) % 26] for w in (0,2,3,5)))
               for k in range(1,n+1) for v in types(4,n-k))
check("record palette: line-free on [4]^13", mono_quads(13)==0)
check("record palette: exactly 3 monochromatic quadruples at n=14", mono_quads(14)==3)

# --- Remark (anatomy): all-base check of the record palette mod 26
check("anatomy: all 26 bases bichromatic for every k<=12",
      all(not mono(tuple(chi[(b+k*w)%26] for w in (0,2,3,5)))
          for k in range(1,13) for b in range(26)))
check("anatomy: at k=13 exactly the bases {0,13} survive",
      sorted(b for b in range(26)
             if not mono(tuple(chi[(b+13*w)%26] for w in (0,2,3,5)))) == [0,13])

# --- Theorems (HJ^[12](3,3)=HJ^[12](4,2)=infinity): mod-13 palettes
p13 = [1,0,0,1,0,1,0,0,1,2,2,2,2]
check("HJ^[12](3,3) palette: 156 residue triples bichromatic",
      all(not mono((p13[b%13], p13[(b+5*k)%13], p13[(b+7*k)%13]))
          for b in range(13) for k in range(1,13)))
c13 = [1 if i in (4,5,7,9,11,12) else 0 for i in range(13)]
check("HJ^[12](4,2) palette: 156 residue quadruples bichromatic",
      all(not mono(tuple(c13[(b+k*w)%13] for w in (0,2,3,5)))
          for b in range(13) for k in range(1,13)))

# --- Proposition (ksum(3,3)=11): 12-periodic palette, gaps 1..11
g = [2,0,1,2,1,1,0,1,2,0,0,2]
check("ksum(3,3) palette: no monochromatic 3-AP of gap <= 11",
      all(not mono((g[b%12], g[(b+k)%12], g[(b+2*k)%12]))
          for b in range(12) for k in range(1,12)))

print("\n" + ("ALL CERTIFICATES VERIFIED" if fails==0 else f"{fails} CHECK(S) FAILED"))

